Effective Representations of Clinical Notes

Clinical notes are a rich source of information about patient state. However, using them to predict clinical events with machine learning models is challenging. They are very high dimensional, sparse and have complex structure. Furthermore, training data is often scarce because it is expensive to obtain reliable labels for many clinical events. These difficulties have traditionally been addressed by manual feature engineering encoding task specific domain knowledge. We explored the use of neural networks and transfer learning to learn representations of clinical notes that are useful for predicting future clinical events of interest, such as all causes mortality, inpatient admissions, and emergency room visits. Our data comprised 2.7 million notes and 115 thousand patients at Stanford Hospital. We used the learned representations, along with commonly used bag of words and topic model representations, as features for predictive models of clinical events. We evaluated the effectiveness of these representations with respect to the performance of the models trained on small datasets. Models using the neural network derived representations performed significantly better than models using the baseline representations with small ($N < 1000$) training datasets. The learned representations offer significant performance gains over commonly used baseline representations for a range of predictive modeling tasks and cohort sizes, offering an effective alternative to task specific feature engineering when plentiful labeled training data is not available.

==> make_full_results_latex_table.py <==
#!/usr/bin/python

import csv
import numpy as np

ROWS_PER_PAGE = 13 * 3
PRECISION = 4

N_COL = 0
TARGET_COL = 1
MODEL_COL = 2
AUROC_COL = 3
SEM_COL = 4


def write_header(f):
    f.write('\\scriptsize\n')
    f.write('\\noindent ')
    f.write('\\begin{tabular}{rlll}\n')
    f.write('\\toprule\n')
    f.write('N & Task & Model & AUROC (SEM) \\\\\n')
    f.write('\\midrule\n')

def write_footer(f):
    f.write('\\bottomrule\n')
    f.write('\\end{tabular}\\\\\n')


with open('full_results.tex', 'w') as fout:
    fin = open('supplementary/Supplemental_Results_S1.txt', 'r')
    reader = csv.reader(fin, delimiter='\t')

    page = 1
    count = 1
    prev_n = None
    for i, row in enumerate(reader):
        if i == 0:
            write_header(fout)
        else:
            n = row[N_COL]
            if (prev_n is not None and n != prev_n) or count > ROWS_PER_PAGE:
                write_footer(fout)
                fout.write('\n')
                write_header(fout)
                page += 1
                count = 1
            task = row[TARGET_COL]
            if task.startswith('Spondylosis'):
                task = 'Spondylosis (back pain)'
            elif task.startswith('Diabetes mellitus without'):
                task = 'Diabetes mellitus w/o complic.'
            model = row[MODEL_COL]
            auroc = np.round(float(row[AUROC_COL]), PRECISION)
            sem = np.round(float(row[SEM_COL]), PRECISION)
            fout.write(' & '.join([ n, task, model, str(auroc) + ' (' + str(sem) + ')' ]) + ' \\\\\n')
            prev_n = n
            count += 1
    write_footer(fout)

